Hadronic Multiparticle Production at Ultra-High Energies and Extensive Air Showers

Studies of the nature of cosmic ray particles at the highest energies are based on the measurement of extensive air showers. Most cosmic ray properties can therefore only be obtained from the interpretation of air shower data and are thus depending on predictions of hadronic interaction models at ultra-high energies. We discuss different scenarios of model extrapolations from accelerator data to air shower energies and investigate their impact on the corresponding air shower predictions. To explore the effect of different extrapolations by hadronic interaction models we developed an ad hoc model. This ad hoc model is based on the modification of the output of standard hadronic interaction event generators within the air shower simulation process and allows us to study the impact of changing interaction features on the air shower development. In a systematic study we demonstrate the resulting changes of important air shower observables and also discuss them in terms of the predictions of the Heitler model of air shower cascades. It is found that the results of our ad hoc modifications are, to a large extend, independent of the choice of the underlying hadronic interaction model.

==> cleanup.sh <==
#!/bin/bash

savedir=${PWD}
savedir=../${savedir##*/}.cleanup
mkdir -p $savedir

figures=`find . -name "*.eps"`

find . -name ".svn" | xargs rm -rf
find . -name "*.gif" | xargs rm -f
find . -name "*.svg" | xargs rm -f
find . -name "*.pdf" | xargs rm -f
find . -name "*.jpg" | xargs rm -f
find . -name "*.png" | xargs rm -f
find . -name "*.jpeg" | xargs rm -f
find . -name "*.aux" | xargs rm -f
find . -name "*.blg" | xargs rm -f
find . -name "*.dvi" | xargs rm -f
find . -name "*.fls" | xargs rm -f
find . -name "*.log" | xargs rm -f
find . -name "*.pdf" | xargs rm -f
find . -name ".scons*" | xargs rm -f
rm -rf scripts macros data

for fig in $figures; 
do
figtrunk=${fig##*/}
grepres=`grep -rn ${figtrunk} *.tex`
if [ -z "$grepres" ]; then
    echo "Move:  \"$fig\" to \"$savedir\""
    mv ${fig} ${savedir}
fi
done
